Natural GaLore: Accelerating GaLore for memory-efficient LLM Training and Fine-tuning

Training LLMs presents significant memory challenges due to growing size of data, weights, and optimizer states. Techniques such as data and model parallelism, gradient checkpointing, and offloading strategies address this issue but are often infeasible due to hardware constraints. To mitigate memory usage, alternative methods like Parameter-Efficient-Fine-Tuning (PEFT) and GaLore approximate weights or optimizer states. PEFT methods, such as LoRA, have gained popularity for fine-tuning LLMs, though they require a full-rank warm start. In contrast, GaLore allows full-parameter learning while being more memory-efficient. This work introduces Natural GaLore, a simple drop in replacement for AdamW, which efficiently applies the inverse Empirical Fisher Information Matrix to low-rank gradients using Woodbury's Identity. We demonstrate that incorporating second-order information speeds up optimization significantly, especially when the iteration budget is limited. Empirical pretraining on 60M, 130M, 350M, and 1.1B parameter Llama models on C4 data demonstrate significantly lower perplexity over GaLore without additional memory overhead. By fine-tuning RoBERTa on the GLUE benchmark using Natural GaLore, we demonstrate significant reduction in gap 86.05% vs 86.28% for full-finetuning. Furthermore, fine-tuning the TinyLlama 1.1B model for function calling using the TinyAgent framework shows that Natural GaLore achieving 83.09% accuracy on the TinyAgent dataset, significantly outperforms 16-bit LoRA at 80.06% and even surpasses GPT4-Turbo by 4%, all while using 30% less memory. All code to reproduce the results are available at: https://github.com/selfsupervised-ai/Natural-GaLore.git

==> bib_entry_check.py <==
import os
import sys
import bibtexparser

def filter_article_fields(entry):
    """Keep only author, journal, title, and year fields in article entries."""
    allowed_fields = {'author', 'journal', 'title', 'year', 'ENTRYTYPE', 'ID'}
    fields_to_remove = set(entry.keys()) - allowed_fields
    for field in fields_to_remove:
        del entry[field]

def filter_inproceedings_fields(entry):
    """Keep only author, booktitle, publisher, title, and year fields in inproceedings entries."""
    allowed_fields = {'author', 'booktitle', 'publisher', 'title', 'year', 'ENTRYTYPE', 'ID'}
    fields_to_remove = set(entry.keys()) - allowed_fields
    for field in fields_to_remove:
        del entry[field]

def process_bib_file(file_path):
    """Process a .bib file to filter fields of article and inproceedings entries."""
    with open(file_path, 'r') as bib_file:
        bib_database = bibtexparser.load(bib_file)
    
    for entry in bib_database.entries:
        entry_type = entry.get('ENTRYTYPE', '').lower()
        if entry_type == 'article':
            filter_article_fields(entry)
        elif entry_type == 'inproceedings':
            filter_inproceedings_fields(entry)
    
    with open(file_path, 'w') as bib_file:
        writer = bibtexparser.bwriter.BibTexWriter()
        bib_file.write(writer.write(bib_database))

def main(file_path):
    """Main function to process the specified .bib file."""
    if not os.path.isfile(file_path):
        print(f"Error: File '{file_path}' does not exist.")
        return
    
    if not file_path.endswith('.bib'):
        print(f"Error: File '{file_path}' is not a .bib file.")
        return
    
    print(f"Processing {file_path}...")
    process_bib_file(file_path)
    print("Processing complete.")

if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("Usage: python filter_bib_fields.py <path_to_bib_file>")
    else:
        main(sys.argv[1])
